D2.1 Models for energy consumption of data structures and algorithms

This deliverable reports our early energy models for data structures and algorithms based on both micro-benchmarks and concurrent algorithms. It reports the early results of Task 2.1 on investigating and modeling the trade-off between energy and performance in concurrent data structures and algorithms, which forms the basis for the whole work package 2 (WP2). The work has been conducted on the two main EXCESS platforms: (1) Intel platform with recent Intel multi-core CPUs and (2) Movidius embedded platform.

==> figs-chalmers/r-files/only-power.R <==
source("only-through.R")

t <- merge(t,tl[,c("pw","frequency","algorithm","threads","est_through","time_ps","cw")])
t <- merge(t,fr_fac_freq)
t <- merge(t,fr_cas)

t$frequency <- t$frequency*10
t$fac_freq <- t$fac_freq/10

# active sockets
# --------------
fr_act <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_act$act <- 0
fr_actb <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_actb$act <- 1
fr_act <- rbind(fr_act,fr_actb)

t<-merge(t,fr_act)


vec_freq <- c(12,23,34)

# ------------
# Static power _ u,c,m
# ------------
pstat_u <- 2.445499  #24.5
pstat_m <- .1621452  #1.6
pstat_c <- .990734
pstat   <- pstat_c + pstat_u + pstat_m #36.5
# by hand, not same values with powerStates.dat

# ------------
# Socket power _ c
# ------------
#fr_psock_c <- data.frame(frequency = vec_freq, psock_c = c(.04,4.3,10.2))
fr_psock_c <- data.frame(frequency = vec_freq, psock_c = c(-0.02395725,.35675125,.92736244))
fr_up <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_up$co <- 1
fr_do <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_do$co <- 2
fr_psock_c <- merge(fr_psock_c,rbind(fr_up,fr_do))
fr_psock_c$psock_c <- fr_psock_c$psock_c * fr_psock_c$co
t <- merge(t,fr_psock_c[,c("threads","frequency","psock_c")])

# --------------
# c0-state power _ u,c
# --------------
fr_pc0_u <- data.frame(frequency = vec_freq, pc0_u = c(.05,.5,1.3))
fr_pc0_u$pc0_u <- fr_pc0_u$pc0_u/14/10
t <- merge(t,fr_pc0_u)


# tps <- read.table("../../20140727/powerStates.dat")
# names(tps) <- c("state","frequency","tot","cpu","mem")
# tps$frequency <- tps$frequency*10e-7
# tps <- aggregate(tps[,c("tot","cpu","mem")],by=tps[,c("state","frequency")],FUN=mean)
# fr_pc0_c <- tps[tps$state==1 & tps$frequency %in% vec_freq,c("frequency","tot")]
# fr_pc0_c$threads <- 16
# fr_pc0_c <- merge(fr_pc0_c,fr_psock_c)
# fr_pc0_c <- merge(fr_pc0_c,fr_pc0_u)
# fr_pc0_c$tot <- (fr_pc0_c$tot - pstat - 16*fr_pc0_c$pc0_u - 2*fr_pc0_c$psock)/16
# fr_pc0_c <- rename(fr_pc0_c[,c("frequency","tot")],c('tot'='pc0_c'))


# t <- merge(t,fr_pc0_c)


# ------------------------------
# Dynamic power for computations
# ------------------------------

# from d11, tp-model.R

#fr_pdyn_c <- data.frame(frequency = vec_freq, pdyn_c=c(1.95,4.21,7.52))

fr_pdyn_c <- data.frame(A=c(0.0010),alpha=c(1.7226),B=c(0.0585))
fr_pdyn_c$ope <- "div"

fr_pdyn_c_cas <- data.frame(A=c(0.0014),alpha=c(1.6415),B=c(0.0510))
fr_pdyn_c_cas$ope <- "cas"

fr_pdyn_c <- rbind(fr_pdyn_c,fr_pdyn_c_cas)
fr_pdyn_c <- rbind(fr_pdyn_c,data.frame(A=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$A)),alpha=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$alpha)),B=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$B)),ope="mix"))

#fr_pdyn_c <- merge(unique(t[,c("threads","frequency")]),fr_pdyn_c)

#fr_pdyn_c$sumB <- max(fr_pdyn_c$B)#+min(fr_pdyn_c$B)

#fr_pdyn_c$pdyn_c <- fr_pdyn_c$threads*(fr_pdyn_c$sumB + fr_pdyn_c$A * fr_pdyn_c$frequency**fr_pdyn_c$alpha)

#fr_pdyn_c$pdyn_c <- (fr_pdyn_c$B + fr_pdyn_c$A * fr_pdyn_c$frequency**fr_pdyn_c$alpha) # * fr_pdyn_c$threads


#fr_pdyn_c$pdyn_c + fr_pdyn_c[fr_pdyn_c$ope=="div",]$A

# ---------------------------
# Ratio comp - no cheat
# ---------------------------

# # factor cheat
# fr_fac_ch <- data.frame(threads=unique(t[t$threads<9,]$threads))
# fr_fac_ch$fac_ch <- fac_freq_1s
# fr_fac_ch2 <- data.frame(threads=unique(t[t$threads>8,]$threads))
# fr_fac_ch2$fac_ch <- fac_freq_2s
# fr_fac_ch <- rbind(fr_fac_ch,fr_fac_ch2)
# t <- merge(t,fr_fac_ch)
# time in PS 


t$rat_cp <- t$pw*t$est_through/t$fac_freq/t$frequency/ t$threads
t$rat_cp <- pmin(1,t$rat_cp)
t$rat_cp <- pmax(0,t$rat_cp)

t$pow_m_cst <- (t$mem_pow - pstat_m)/(1-t$rat_cp)/t$threads


# power with number of critical sections: bad idea

# t$mem_load <- t$threads*(1-t$throughput/t$threads*t$time_ps)/(t$cw*(t$casb + t$casa/t$frequency)/t$fac_freq)
# t$pow_m_cst <- (t$mem_pow - pstat_m)/(t$mem_load)
# #fr_pow_m <- t[t$threads==10&t$pw==1&t$frequency==2.3,c("pow_m_cst","algorithm")]
# fr_pow_m <- t[t$threads==16&t$pw==1&t$frequency==2.3,c("pow_m_cst","algorithm")] #,"frequency"
# t <- merge(t[,names(t)!="pow_m_cst"],fr_pow_m)
# t$est_pow_m <- pstat_m + t$act*t$mem_load*t$pow_m_cst


#t$pow_c_cst <- (t$cpu_pow - pstat_c - t$psock_c - t$threads*t$pc0_c)/(t$threads)
t$pow_u_cst <- (t$power - t$mem_pow - t$cpu_pow - pstat_u - t$pc0_u)/t$threads #/(1-t$rat_cp)



t$cac <- t$cpu_pow/10 - pstat_c

t$est_cac <- (pstat_c + .9 + .5781*t$threads)
t$est_cac2 <- (pstat_c + 1.83 + .5757*t$threads)



t$pow_c_cst <- (t$cpu_pow - pstat_c - t$psock_c)/(t$threads)

t$est_cac <-  1.389 + 9.414 /t$threads # 1.2
t$est_cac2 <- 3.198 + 12.68 /t$threads # 2.3 on
t$est_cac3 <- 3.128 + 16.888/t$threads # 2.3 off
t$est_cac4 <- 5.757 + 25.366/t$threads # 3.4 on
t$est_cac5 <- 5.781 + 16.997/t$threads # 3.4 off


fr_cac <- data.frame(frequency = vec_freq, inter=c(1.389,3.163,5.77))



# -----------------------
# Dynamic mem (frequency)
# -----------------------

#fr <- data.frame(frequency=vec_freq,add=c(.1,.2,.3))

# should be computed before

#fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=unique(t[t$pw>3 & t$pw<10,"pw"])))
#fr <- merge(fr,t[t$threads>8,c("frequency","pw","algorithm","threads","rat_cp","mem_pow")])
#fr <- merge(fr,fr_act)
#fr$add <- (fr$mem_pow - pstat_m)/(1-fr$rat_cp)/fr$threads
#fr <- aggregate(add~frequency,data=fr[is.finite(fr$add),],FUN=mean)

pw1 <- 4
nth <- 16
alg <- 6
fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth & t$algorithm==alg,c("frequency","pw","algorithm","threads","rat_cp","mem_pow")])
fr <- merge(fr,fr_act)
fr$add <- (fr$mem_pow/10 - pstat_m)/(1-fr$rat_cp)/fr$threads
fr <- fr[,c("add","frequency")]
#fr <- aggregate(add~frequency,data=fr[is.finite(fr$add),],FUN=mean)
fr <- merge(fr,fr_act)
fr$pdyn_m <- fr$act*fr$add

t <- merge(t,fr[,c("frequency","threads","pdyn_m")])
t$est_pow_m <- pstat_m + (1-t$rat_cp)*t$pdyn_m*t$threads


# ----------------------
# Dynamic uncore
# ----------------------

# fr <- data.frame(frequency=vec_freq,add=c(0.04,.08,.12))
# fr <- merge(fr,fr_act)
# fr$pdyn_u <- fr$act*fr$add
# t$est_pow_u <- pstat_u + t$pc0_u + t$threads*(1-t$rat_cp)*t$pdyn_u


# fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=unique(t[t$pw>3 & t$pw<10,"pw"])))
# fr <- merge(fr,t[t$threads>8,c("frequency","pw","algorithm","threads","rat_cp","unc_pow","pc0_u")])
# fr <- merge(fr,fr_act)
# fr$add <- (fr$unc_pow - pstat_u - fr$threads*fr$pc0_u)/fr$threads/(1-fr$rat_cp)
# fr <- aggregate(add~frequency+algorithm,data=fr[is.finite(fr$add),],FUN=mean)


fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth & t$algorithm==alg,c("frequency","pw","algorithm","threads","rat_cp","unc_pow","pc0_u")])
fr <- merge(fr,fr_act)
fr$add <- (fr$unc_pow/10 - pstat_u - fr$threads*fr$pc0_u)/fr$threads/(1-fr$rat_cp)
#fr <- aggregate(add~frequency+algorithm,data=fr[is.finite(fr$add),],FUN=mean)
fr <- fr[,c("add","frequency")]
fr <- merge(fr,fr_act)
fr$pdyn_u <- fr$act*fr$add

#t <- merge(t,fr[,c("frequency","threads","pdyn_u","algorithm")])
t <- merge(t,fr[,c("frequency","threads","pdyn_u")])
t$est_pow_u <- pstat_u + t$threads*((1-t$rat_cp)*t$pdyn_u+t$pc0_u)


# ----------------------
# Dynamic core
# ----------------------
# fr <- data.frame(frequency=vec_freq,pdyn_c=c(.2,.5,1.5))
# t <- merge(t,fr[,c("frequency","pdyn_c")])
# t$est_pow_c <-  pstat_c + t$psock_c + t$threads*(t$pc0_c + t$pdyn_c)



# with micro -> shit
#
# a <- aggregate(pdyn_c ~ threads+frequency,data=fr_pdyn_c,FUN=sum)
# a <- rename(a,c('pdyn_c'='sum_pdyn_c'))
# t <- merge(t,a)

# t$est_pow_c <-  pstat_c + t$psock_c + t$threads*(fr_pdyn_c[fr_pdyn_c$ope=="cas","B"]+fr_pdyn_c[fr_pdyn_c$ope=="div","B"]+fr_pdyn_c[fr_pdyn_c$ope=="cas","A"]*t$frequency**fr_pdyn_c[fr_pdyn_c$ope=="cas","alpha"]) #+fr_pdyn_c[fr_pdyn_c$ope=="div","A"]*t$frequency**fr_pdyn_c[fr_pdyn_c$ope=="div","alpha"])






# pw1 <- 1000
# nth <- 8

pw1 <- 4
nth <- 16

fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth,c("frequency","pw","algorithm","threads","cpu_pow","psock_c")])

fr$pdyn_c <- (fr$cpu_pow/10 - pstat_c - fr$psock_c)/nth
#fr <- fr[,c("add","frequency","algorithm")]
#fr <- merge(fr,fr_act)
#fr$pdyn_c <- fr$act*fr$add

t <- merge(t,fr[,c("frequency","pdyn_c","algorithm")])
t$est_pow_c <- pstat_c + t$psock_c + t$pdyn_c*t$threads










t$est_pow_c <- t$est_pow_c*10
t$est_pow_m <- t$est_pow_m*10
t$est_pow_u <- t$est_pow_u*10

t$frequency <- t$frequency/10
t$est_pow <- t$est_pow_m + t$est_pow_c + t$est_pow_u



t$nor_err <- (t$power-t$est_pow)/t$power

t$est_en_pop <- t$est_pow/t$est_through

#ggplot(t[,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line() + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=2) + facet_grid(frequency~pw,scales="free") 









#ggplot(t[,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line() + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=2) + facet_grid(frequency~pw,scales="free") 



# f1 <- 12
# f2 <- 23
# al <- 1.7
# a <- unique(t[,c("frequency","pdyn_c","algorithm")])
# a$cac <- (a[a$frequency==f2,"pdyn_c"] - a[a$frequency==f1,"pdyn_c"])/(f2**al - f1**al)
# a$cac2 <- (a[a$frequency==f2,"pdyn_c"]*f1**al - a[a$frequency==f1,"pdyn_c"]*f2**al)/(f1**al - f2**al)

# a$est <- a$cac2 + a$cac*a$frequency**al


# t$nono <- t$cpu_pow/10/t$est_pow_c

# popo <- aggregate(cpu_pow~threads+frequency+pw,data=t,FUN=min)
# t <- merge(t,rename(popo,c('cpu_pow'='nono')))


==> figs-chalmers/r-files/only-through.R <==
source("read.R")


t$fac_freq <- (t$pw*t$throughput)/(t$threads*t$frequency)
fr_fac_freq <- aggregate(fac_freq ~ threads,data=t[t$pw==1000 & t$frequency==1.2,],FUN=mean)
t<-t[,names(t)!="fac_freq"]
#t$fac_freq <- mean(fr_fac_freq$fac_freq)
t<-merge(t,fr_fac_freq)

# constant factor
#ggplot(t[t$pw==1000,],aes(frequency,fac_freq,color=factor(algorithm))) + geom_line() + facet_grid(pw~threads)
#ggsave("fac_freq.pdf")


fr_cas <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_cas$casa <- 423
fr_cas$casb <- 0
fr_cas2 <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_cas2$casa <- 893
fr_cas2$casb <- 70
fr_cas <- rbind(fr_cas,fr_cas2)

# t <- merge(t,fr_cas)



pw1 <- 50
nth <- 10
fre <- 2.3
cab <- fr_cas[fr_cas$threads==nth,"casb"]
caa <- fr_cas[fr_cas$threads==nth,"casa"]

tp <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq"))]
tp$cw <- (nth/tp$throughput - pw1/(tp$fac_freq * fre))/(cab+caa/fre) #*tp$fac_freq
tp <- merge(tp[,!(names(tp) %in% c("throughput"))],unique(t[t$threads>8,]$threads))
tp <- rename(tp, c('y'='threads'))
tp <- merge(tp,unique(t$pw))
tp <- rename(tp, c('y'='pw'))
tp <- merge(tp,unique(t$frequency))
tp <- rename(tp, c('y'='frequency'))
tp$time_cs <- tp$cw*(cab+caa/tp$frequency) #/tp$fac_freq
tp$time_ps <- tp$pw/(tp$fac_freq*tp$frequency)
tp$est_through <- tp$threads/(tp$time_cs + tp$time_ps)

tp$diff <- (tp$threads/2-1)*tp$time_cs - tp$time_ps

#tp <- merge(t,tp[,names(tp) %in% c("algorithm","threads","pw","frequency","est_through","time_cs","time_ps","diff","cw")])
 




pw1 <- 50
nth <- 8
fre <- 2.3
cab <- fr_cas[fr_cas$threads==nth,"casb"]
caa <- fr_cas[fr_cas$threads==nth,"casa"]

tp2 <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq"))]
tp2$cw <- (nth/tp2$throughput - pw1/(tp2$fac_freq * fre))/(cab+caa/fre) #*tp2$fac_freq
tp2 <- merge(tp2[,!(names(tp2) %in% c("throughput"))],unique(t[t$threads<9,]$threads))
tp2 <- rename(tp2, c('y'='threads'))
tp2 <- merge(tp2,unique(t$pw))
tp2 <- rename(tp2, c('y'='pw'))
tp2 <- merge(tp2,unique(t$frequency))
tp2 <- rename(tp2, c('y'='frequency'))
tp2$time_cs <- tp2$cw*(cab+caa/tp2$frequency) #/tp2$fac_freq
tp2$time_ps <- tp2$pw/(tp2$fac_freq*tp2$frequency)
tp2$est_through <- tp2$threads/(tp2$time_cs + tp2$time_ps)

tp2$diff <- (tp2$threads/2-1)*tp2$time_cs - tp2$time_ps

tp <- merge(t,rbind(tp[,names(tp)!="fac_freq"],tp2[,names(tp2)!="fac_freq"]))








# pw1 <- 50
# nth <- 8
# tp2 <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq","casa","casb"))]
# tp2$cw <- (nth/tp2$throughput - pw1/(tp2$fac_freq * fre))/(tp2$casb + tp2$casa/(tp2$fac_freq *fre))

# tp2 <- merge(tp2[,!(names(tp2) %in% c("throughput"))],unique(t[t$threads<=8,]$threads))
# tp2 <- rename(tp2, c('y'='threads'))
# tp2 <- merge(tp2,unique(t$pw))
# tp2 <- rename(tp2, c('y'='pw'))
# tp2 <- merge(tp2,unique(t$frequency))
# tp2 <- rename(tp2, c('y'='frequency'))
# tp2$time_cs <- tp2$cw*(tp2$casb+tp2$casa/tp2$frequency)/tp2$fac_freq
# tp2$time_ps <- tp2$pw/(tp2$fac_freq*tp2$frequency)
# tp2$est_through <- tp2$threads/(tp2$time_cs + tp2$time_ps)

# tp2$diff <- (tp2$threads/2-1)*tp2$time_cs - tp2$time_ps




# not good, need slope
# better with dep on frequency
# pw1 <- 1
# fre <- 2.3
# tbi <- tp[tp$pw==pw1 & tp$frequency==fre,c("algorithm","threads","cw","fac_freq","throughput")]
# tbi <- merge(tbi,unique(t$pw))
# tbi <- rename(tbi, c('y'='pw'))
# tbi <- merge(tbi,unique(t$frequency))
# tbi <- rename(tbi, c('y'='frequency'))
# tbi$slope_exp <- (2*tbi$fac_freq*tbi$frequency/tbi$cw - tbi$throughput*tbi$frequency/fre)/((tbi$threads/2-1)*tbi$cw)
# tbi$est_through <- tbi$slope_exp * (tbi$pw - pw1) + tbi$throughput*tbi$frequency/fre




pwi <- 1
pw1 <- 2
#pw2 <- 3
tbi <- t[t$pw==pwi,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
tb1 <- t[t$pw==pw1,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
#tb2 <- t[t$pw==pw2,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
tb1 <- merge(rename(tb1,c('throughput'='th1')),tbi)
#tb2 <- merge(rename(tb2,c('throughput'='th2')),tbi)
tb1$s1 <- (tb1$th1 - tb1$throughput)/(pw1-pwi)
#tb2$s2 <- (tb2$th2 - tb2$throughput)/(pw2-pwi)
tbi <- tbi[,names(tbi) != "throughput"]
tb1 <- tb1[,names(tb1) != "throughput"]
#tb2 <- tb2[,names(tb2) != "throughput"]
tbi <- merge(tbi,tb1)
#tbi <- merge(tbi,tb2)
tbi <- merge(tbi,t)
#tbi$slope <- rowMeans(tbi[,c("s1","s2")])
tbi$est_through <- tbi$s1*(tbi$pw - pw1) + tbi$th1


tl <- tbi[,names(tbi) %in% c("frequency","algorithm","threads","est_through","pw","s1")]
tr <- tp[,names(tp) %in% c("throughput","frequency","algorithm","threads","est_through","pw","diff","time_cs","time_ps","cw")]
tr <- rename(tr,c('est_through'='throughr'))
tl <- rename(tl,c('est_through'='throughl'))
tl <- merge(tl,tr)


#___________  Intersection ______
#___________    not safe   ______

# tl$through_max <- pmax(tl$throughr,tl$throughl)
# tl$through_min <- pmin(tl$throughr,tl$throughl)
# tr <- tl[tl$pw==0,c("frequency","algorithm","threads","throughr","throughl")]

# tr$which_part <- abs(tr$throughr-tr$throughl)/(tr$throughr-tr$throughl)
# tr$which_part <- tr$which_part/2 +1/2
# tl <- merge(tl,tr[,c("frequency","algorithm","threads","which_part")])

# tl$est_through <- (1-tl$which_part)*tl$through_max + (tl$which_part)*tl$through_min

#___________ (T-1)*CS < PS __________
#___________     safer     __________


tl$which_part <- abs(tl$diff)/(tl$diff)
tl$which_part <- tl$which_part/2 +1/2
# tl <- merge(tl,tr[,c("frequency","algorithm","threads","which_part")])

tl$est_through <- (1-tl$which_part)*tl$throughr + (tl$which_part)*tl$throughl


#unique(tl[tl$algorithm==0,"cw"])
#ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line() + geom_point(aes(pw,throughput,color=factor(algorithm)),size=2) + facet_grid(frequency~threads,scales="free") + scale_x_log10()


==> figs-chalmers/r-files/plot-deliv.R <==
source("only-power.R")

frequency_names <- list('12'='1.2 GHz','23'='2.3 GHz','34'='3.4 GHz','1.2'='1.2 GHz','2.3'='2.3 GHz','3.4'='3.4 GHz')
# algo_names <- list('0')

mf_labeller <- function(variable,value){
  if (variable=='frequency') {
#    value <- factor(value)
    return(frequency_names[as.character(value)])
   #} else if (variable=='algorithm') {
   # value <- factor(value)
   # return(paste('a',as.character(value),sep=''))
  } else if (variable=='pw') {
#    value <- factor(value)
    return(paste('pw=',as.character(value),sep=''))
  } else if (variable=='threads') {
#    value <- factor(value)
    return(paste('n=',as.character(value/2),sep=''))
  } else {
    return(as.character(value));
  }
}

tl$algorithm <- factor(tl$algorithm,labels=c("a0","a1","a2","a3","a5","a6"))


ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line() + geom_point(aes(pw,throughput,color=factor(algorithm)),size=2) + facet_grid(frequency~threads,scales="free",label=mf_labeller) + scale_x_log10() + guides(colour = guide_legend(nrow=1,keywidth=4,override.aes = list(size=3),label.position="top"))+ labs(list(x="Parallel work",y="Throughput",color="Implementations"),size=10) + theme(legend.position="top",text=element_text(size=25))

ggsave("plot-end/key.pdf")

ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(pw,throughput,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~threads,scales="free",label=mf_labeller) + scale_x_log10() + labs(list(x="Parallel work",y="Throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/throughput.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Memory power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/mem-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_u,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,unc_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Uncore power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/unc-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_c,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,cpu_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="CPU power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/cpu-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,power,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Total power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/tot-power.pdf")

ggplot(t[t$pw<50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))


ggsave("plot-end/energy-per-op.pdf")

# change only-pow
ggplot(t[t$pw<50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave("plot-end/energy-per-op-est-through1.pdf")
ggplot(t[t$pw>=50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave("plot-end/energy-per-op-est-through2.pdf")



ggsave("plot-end/mem-power-est-through.pdf")


t$pow_m_cst <- (t$mem_pow/10 - pstat_m)/(1-t$rat_cp)/t$threads
ggplot(t[t$pw<10&t$threads>8,],aes(frequency,pow_m_cst,color=factor(algorithm))) + geom_line() + facet_grid(threads~pw,label=mf_labeller)  + labs(list(x="Frequency",y="Memory consumption in retry-loop"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/mem-cons.pdf")

==> figs-chalmers/r-files/plotInst_2.R <==
rm(list = ls(.GlobalEnv), envir = .GlobalEnv)
d <- read.table("inst-queue-all.dat")
d <- aggregate(d[c("V5","V6","V7","V8","V9","V10")],by=d[c("V1","V2","V3","V4")],FUN=mean)
d <- d[d$V1!=0,]
#names(d) <- c("f","o","p","t","through","t_p","c1_p","c2_p","m1_p","m2_p")
#ggplot(d,aes(f,m1_p+m2_p,color=factor(o))) + geom_line() + facet_grid(p~t)

freqs <- unique(d$V1)
socket_activation <- 0
am <- 0
d$cpu_tot <- d$V7 + d$V8
d$mem_tot <- d$V9 + d$V10
d$uncore_tot <- d$V6 - d$mem_tot - d$cpu_tot
d$sock_num <- ifelse( (d$V4>1 & d$V3==0) | (d$V4>8 & d$V3==1), 2, 1 )

for (f in freqs) {
dense <- d[(d$V3==1 & d$V1==f),]
dense_14 <- dense[(dense$V4==14),]
dense_8 <- dense[(dense$V4==8),]
dense_10 <- dense[(dense$V4==10),]
dense_16 <- dense[(dense$V4==16),]
dense_6 <- dense[(dense$V4==6),]

#remote cost for cas
dense_16$cpu_inst <- ((dense_16$cpu_tot - dense_14$cpu_tot)/2)
dense_16$mem_inst <- ((dense_16$mem - dense_14$mem)/2)
dense_16$uncore_inst <- ((dense_16$uncore - dense_14$uncore)/2)

#intrasocket cost for cas
dense_6$cpu_inst <- ((dense_8$cpu_tot - dense_6$cpu_tot)/2)
dense_6$mem_inst <- ((dense_8$mem - dense_6$mem)/2)
dense_6$uncore_inst <- ((dense_8$uncore - dense_6$uncore)/2)

#socket for nice instructions
dense_16$cpu_socket <- (dense_10$cpu_tot - dense_8$cpu_tot) - dense_16$cpu_inst*2
dense_16$mem_socket <- (dense_10$mem_tot - dense_8$mem_tot) - dense_16$mem_inst*2
dense_16$uncore_socket <- (dense_10$uncore_tot - dense_8$uncore_tot) - dense_16$uncore_inst*2

#socket for CAS
dense_6$cpu_socket <- (dense_10$cpu_tot - dense_8$cpu_tot) - dense_16$cpu_inst*10 + dense_6$cpu_inst*8
dense_6$mem_socket <- (dense_10$mem_tot - dense_8$mem_tot) - dense_16$mem_inst*10 + dense_6$mem_inst*8
dense_6$uncore_socket <- (dense_10$uncore_tot - dense_8$uncore_tot) - dense_16$uncore_inst*10 + dense_6$uncore_inst*8

dense_16 <- dense_16[,names(dense_16) %in% c("V1", "V2","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]
tmp <- dense[dense$V2 != 21 & dense$V2 != 16,]
tmp <- merge(tmp,dense_16)


dense_6 <- dense_6[,names(dense_6) %in% c("V1", "V2","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]
tmp2 <- dense[(dense$V2 == 21 | dense$V2 == 16) & dense$V4 > 8,]
tmp2 <- merge(tmp2, dense_6)
tmp3 <- dense[(dense$V2 == 21 | dense$V2 == 16) & dense$V4 <= 8,]
tmp3 <- merge(tmp3, dense_6)

tmp$cpu_static <- tmp$cpu_tot - (tmp$sock_num*tmp$cpu_socket) - (tmp$V4*tmp$cpu_inst)
tmp$mem_static <- tmp$mem_tot - (tmp$sock_num*tmp$mem_socket) - (tmp$V4*tmp$mem_inst)
tmp$uncore_static <- tmp$uncore_tot - (tmp$sock_num*tmp$uncore_socket) - (tmp$V4*tmp$uncore_inst)

tmp2$cpu_static <- tmp2$cpu_tot - (tmp2$sock_num*tmp2$cpu_socket) - (tmp2$V4*tmp2$cpu_inst)
tmp2$mem_static <- tmp2$mem_tot - (tmp2$sock_num*tmp2$mem_socket) - (tmp2$V4*tmp2$mem_inst)
tmp2$uncore_static <- tmp2$uncore_tot - (tmp2$sock_num*tmp2$uncore_socket) - (tmp2$V4*tmp2$uncore_inst)

tmp3$cpu_static <- tmp3$cpu_tot - (tmp3$sock_num*tmp3$cpu_socket) - (tmp3$V4*tmp3$cpu_inst)
tmp3$mem_static <- tmp3$mem_tot - (tmp3$sock_num*tmp3$mem_socket) - (tmp3$V4*tmp3$mem_inst)
tmp3$uncore_static <- tmp3$uncore_tot - (tmp3$sock_num*tmp3$uncore_socket) - (tmp3$V4*tmp3$uncore_inst)

#dense$cpu_static <- dense$cpu_tot - (dense$sock_num*dense$cpu_socket) - (dense$V4*dense$cpu_inst)
#dense$mem_static <- dense$mem_tot - (dense$sock_num*dense$mem_socket) - (dense$V4*dense$mem_inst)
#dense$uncore_static <- dense$uncore_tot - (dense$sock_num*dense$uncore_socket) - (dense$V4*dense$uncore_inst)
#am <- rbind(am ,dense)


am <- rbind(am, tmp)
am <- rbind(am, tmp2)
am <- rbind(am, tmp3)

}

   
am <- am[am$V1!=0,]
am <- rename(am, c('V1'='freq'))
am <- rename(am, c('V2'='inst'))
am <- rename(am, c('V3'='pin'))
am <- rename(am, c('V4'='thread'))
tmp <- am[am$inst!=16 & am$inst!=21, ]
static_pow <- aggregate(tmp[c("cpu_static","mem_static","uncore_static")],by=tmp[c("freq")],FUN=mean)
socket_activation <- aggregate(tmp[c("cpu_socket","mem_socket","uncore_socket")],by=tmp[c("freq")],FUN=mean)

cas <- read.table("inst-queue-cas.dat")
cas <- aggregate(cas[c("V5","V6","V7","V8","V9","V10")],by=cas[c("V1","V2","V3","V4")],FUN=mean)
cas <- cas[cas$V1!=0,]
cas$cpu_tot <- cas$V7 + cas$V8
cas$mem_tot <- cas$V9 + cas$V10
cas$uncore_tot <- cas$V6 - cas$mem_tot - cas$cpu_tot
cas$sock_num <- ifelse( (cas$V4>1 & cas$V3==0) | (cas$V4>8 & cas$V3==1), 2, 1 )
cas <- rename(cas, c('V1'='freq'))
cas <- merge(cas,socket_activation)
cas$cpu_dynamic <- (cas$cpu_tot - (cas$sock_num*cas$cpu_socket) - static_pow$cpu_static) / cas$V4
cas$mem_dynamic <- (cas$mem_tot - (cas$sock_num*cas$mem_socket) - static_pow$mem_static) / cas$V4
cas$uncore_dynamic <- (cas$uncore_tot - (cas$sock_num*cas$uncore_socket) - static_pow$uncore_static) / cas$V4
cas <- rename(cas, c('V2'='inst'))
cas <- rename(cas, c('V3'='pin'))
cas <- rename(cas, c('V4'='thread'))

cas <- cas[,names(cas) %in% c("freq", "inst", "thread","pin","cpu_dynamic","mem_dynamic","uncore_dynamic")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_inst","mem_inst","uncore_inst")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_socket","mem_socket","uncore_socket")]
#am <- aggregate(am[c("cpu_static","mem_static","uncore_static")],by=am[c("freq","inst")],FUN=mean)
#p <-melt(d, id=c("freq","inst","thread"))
#ggplot(cas, aes(freq, cpu_dynamic, color=factor(inst))) +  geom_line() + facet_grid(thread~pin)
cas$inst <- 22

d <- rename(d, c('V1'='freq'))
d <- merge(d,socket_activation)
d$cpu_dynamic <- (d$cpu_tot - (d$sock_num*d$cpu_socket) - static_pow$cpu_static) / d$V4
d$mem_dynamic <- (d$mem_tot - (d$sock_num*d$mem_socket) - static_pow$mem_static) / d$V4
d$uncore_dynamic <- (d$uncore_tot - (d$sock_num*d$uncore_socket) - static_pow$uncore_static) / d$V4
d <- rename(d, c('V2'='inst'))
d <- rename(d, c('V3'='pin'))
d <- rename(d, c('V4'='thread'))


d$v_cpu_tot <- d$cpu_dynamic*d$thread + d$cpu_socket*d$sock_num + static_pow$cpu_static
d$v_mem_tot <- d$mem_dynamic + d$mem_socket + static_pow$mem_static
d$v_uncore_tot <- d$uncore_dynamic + d$uncore_socket + static_pow$uncore_static

yar <- d[,names(d) %in% c("freq", "inst", "pin","thread","uncore_tot", "v_uncore_tot","v_mem_tot","mem_tot","cpu_tot","v_cpu_tot")]
yar <- melt(yar, id=c("freq", "inst", "pin","thread"))
ggplot(yar[yar$inst==21,], aes(freq, value, color=variable)) + geom_point(position = position_jitter(w = 0.3, h = 0.3)) + facet_grid(thread~pin) 

  
d <- d[,names(d) %in% c("freq", "inst", "thread","pin","cpu_dynamic","mem_dynamic","uncore_dynamic")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_inst","mem_inst","uncore_inst")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_socket","mem_socket","uncore_socket")]
#am <- aggregate(am[c("cpu_static","mem_static","uncore_static")],by=am[c("freq","inst")],FUN=mean)
#p <-melt(d, id=c("freq","inst","thread"))
d <- rbind(d, cas)
d$cpu_dynamic <- d$cpu_dynamic*10*d$thread
d$mem_dynamic <- d$mem_dynamic*10*d$thread
d$uncore_dynamic <- d$uncore_dynamic*10*d$thread
#  (d$thread==2 | d$thread==4 |d$thread==8 | d$thread==16)
d$freq <- d$freq/10
d$inst <- factor(d$inst,labels=c("cas_1","cas_3","cas_50","pause","fpadd","avx_fpadd","div"))
#& (d$thread==2 | d$thread==4 |d$thread==8 | d$thread==12 | d$thread==16)
ggplot(d[d$pin==1,], aes(freq, cpu_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
ggsave(width=16, height=10,"cpu_dyn_microbench.pdf")

ggplot(d[d$pin==1,], aes(freq, mem_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
#ggplot(d, aes(freq, mem_dynamic*thread, color=factor(inst))) +  geom_line() + facet_grid(pin~thread)
ggsave(width=16, height=10, "mem_dyn_microbench.pdf")
ggplot(d[d$pin==1,], aes(freq, uncore_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
#ggplot(d, aes(freq, uncore_dynamic*thread, color=factor(inst))) +  geom_line() + facet_grid(pin~thread)
ggsave(width=16, height=10, "uncore_dyn_microbench.pdf")

#am <- am[,names(am) %in% c("freq", "inst","pin","thread","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]

#am <- rename(am, c('V5'='thput'))
#am <- rename(am, c('V6'='pow_tot'))
#am <- rename(am, c('V7'='cpu_1'))
#am <- rename(am, c('V8'='cpu_2'))
#am <- rename(am, c('V9'='mem_1'))
#am <- rename(am, c('V10'='mem_2'))
#write.table(d, "dif2.dat", sep="\t", row.names = F, col.names = T) 

#ggplot(d,aes(f,t_p,color=factor(o))) + geom_line() + facet_grid(p~t)


#p <- d[d$thread!=1 & d$pin==1,]
#p <- p[, names(p) %in% c("freq","inst","cpu_dynamic")]
#res <- aggregate(cpu_dynamic~freq+inst, data=p, mean)


==> figs-chalmers/r-files/read.R <==
t <- read.table("queue_result_2014-08-05_21.51-new.dat")
names(t) <- c("algorithm","frequency","threads","pw","it","throughput","power","cpu_pow1","cpu_pow2","mem_pow1","mem_pow2")
t$cpu_pow <- 10*(t$cpu_pow1 + t$cpu_pow2)
t$mem_pow <- 10*(t$mem_pow1 + t$mem_pow2)
t$power <- 10*t$power
t$unc_pow <- t$power-t$cpu_pow-t$mem_pow

t<-t[,names(t) %in% c("algorithm","frequency","threads","pw","throughput","power","mem_pow","cpu_pow","unc_pow")]
t <- aggregate(t[c("throughput","power","mem_pow","cpu_pow","unc_pow")],by=t[c("frequency","threads","pw","algorithm")],FUN=mean)
t$energy_per_op <- t$power / t$throughput


==> figs-chalmers/r-files/sikik.R <==
t <-read.table("sikik")
names(t) <- c("sh","it","frequency","time")
t$frequency <- t$frequency/1000000
#t$cac <- t$time * t$frequency
#t$est_cac <- 69.87*t$frequency + 892.75
#t$est_time <- t$est_cac / t$frequency


q <- rename(t[,names(t)!="sh"],c('time'='inter'))
#q <- melt(t[,c("it","frequency","time_inter","est_time_inter")],id=c("it","frequency"))
#q$s <- "intra"

#ggplot(t,aes(freq,time)) + stat_summary(fun.data="mean_cl_boot") + geom_line(aes(freq,est_time))


# + stat_function(fun=function(x) 800/(x**(1)) + 100 )


t <-read.table("sikik2")
names(t) <- c("sh","it","frequency","time")
t$frequency <- t$frequency/1000000
#t$cac <- t$time * t$frequency
#t$est_cac <- 422.248 + 4.756*t$frequency
#t$est_time <- t$est_cac / t$frequency

p <- rename(t[,names(t)!="sh"],c('time'='intra'))#,'est_time'='est_time_intra'))
#p <- melt(t[,c("it","frequency","time_intra","est_time_intra")],id=c("it","frequency"))
#p$s <- inter


e <- merge(p,q)
m <- melt(e,id=c("frequency","it"))

ggplot(m,aes(frequency,value,color=factor(variable))) + stat_summary(fun.data="mean_cl_boot",size=1.5) + stat_function(fun=function(x) 69.87 + 892.75/x ,color="black") + stat_function(fun=function(x) 422.248/x + 4.756 ,color="black") + labs(list(x="Frequency (GHz)",y="Execution time (number of cycles)",color="Socket"),size=10)+ theme(legend.position="right",text=element_text(size=25))+ guides(colour = guide_legend(ncol=1,keywidth=3,override.aes = list(size=1.5),label.position="right"))
ggsave("20140805/good/plot-end/cas.pdf")
#Saving 19.8 x 8.21 in image
